Interpreting a 1 fb^-1 ATLAS Search in the Minimal Anomaly Mediated Supersymmetry Breaking Model

Recent LHC data significantly extend the exclusion limits for supersymmetric particles, particularly in the jets plus missing transverse momentum channels. The most recent such data have so far been interpreted by the experiment in only two different supersymmetry breaking models: the constrained minimal supersymmetric standard model (CMSSM) and a simplified model with only squarks and gluinos and massless neutralinos. We compare kinematical distributions of supersymmetric signal events predicted by the CMSSM and anomaly mediated supersymmetry breaking (mAMSB) before calculating exclusion limits in mAMSB. We obtain a lower limit of 900 GeV on squark and gluino masses at the 95% confidence level for the equal mass limit, tan(beta)=10 and mu>0.

==> anc/amsbtot.contour.data <==

# mAMSB 95% exclusion contour
# m0   m32
 1.38  33.0087  1 
 1.34927  32.5099  1 
 1.31561  32.1953  1 
 1.29497  32.022  1 
 1.2833  31.9469  1 
 1.27654  31.9273  1 
 1.27114  31.9288  1 
 1.2657  31.9513  1 
 1.2593  32.0036  1 
 1.25104  32.0943  1 
 1.24002  32.232  1 
 1.22559  32.4229  1 
 1.20808  32.6633  1 
 1.1881  32.9471  1 
 1.16622  33.2682  1 
 1.14305  33.6204  1 
 1.11909  33.9975  1 
 1.09456  34.3927  1 
 1.06961  34.7993  1 
 1.04438  35.2106  1 
 1.019  35.6196  1 
 0.993721  36.0191  1 
 0.96917  36.3995  1 
 0.946075  36.7506  1 
 0.925163  37.0625  1 
 0.907162  37.3249  1 
 0.892484  37.533  1 
 0.880278  37.7036  1 
 0.869375  37.8584  1 
 0.85861  38.0195  1 
 0.846814  38.2087  1 
 0.833041  38.4424  1 
 0.817221  38.7148  1 
 0.799506  39.0143  1 
 0.780047  39.3296  1 
 0.758995  39.649  1 
 0.736526  39.9617  1 
 0.712903  40.2578  1 
 0.688416  40.5283  1 
 0.663352  40.7639  1 
 0.638  40.9553  1 
 0.6126  41.0965  1 
 0.5872  41.1938  1 
 0.5618  41.2566  1 
 0.5364  41.2945  1 
 0.511  41.317  1 
 0.485515  41.3299  1 
 0.459523  41.3252  1 
 0.432514  41.2911  1 
 0.403981  41.2159  1 
 0.373417  41.0879  1 
 0.339973  40.9039  1 
 0.30145  40.695  1 
 0.255307  40.5006  1 
 0.199003  40.3603  1 
 0.130004  40.3136  1 


